Dark Photon Dark Matter in the Presence of Inhomogeneous Structure

Dark photon dark matter will resonantly convert into visible photons when the dark photon mass is equal to the plasma frequency of the ambient medium. In cosmological contexts, this transition leads to an extremely efficient, albeit short-lived, heating of the surrounding gas. Existing work in this field has been predominantly focused on understanding the implications of these resonant transitions in the limit that the plasma frequency of the Universe can be treated as being perfectly homogeneous, \ie neglecting inhomogeneities in the electron number density. In this work we focus on the implications of heating from dark photon dark matter in the presence of inhomogeneous structure (which is particularly relevant for dark photons with masses in the range $10^{-15} \, {\rm eV} \, \lesssim m_{A^\prime} \lesssim 10^{-12}$ eV), emphasizing both the importance of inhomogeneous energy injection, as well as the sensitivity of cosmological observations to the inhomogeneities themselves. More specifically, we derive modified constraints on dark photon dark matter from the Ly-$\alpha$ forest, and show that the presence of inhomogeneities allows one to extend constraints to masses outside of the range that would be obtainable in the homogeneous limit, while only slightly relaxing their strength. We then project sensitivity for near-future cosmological surveys that are hoping to measure the 21cm transition in neutral hydrogen prior to reionization, and demonstrate that these experiments will be extremely useful in improving sensitivity to masses near $\sim 10^{-14}$ eV, potentially by several orders of magnitude. Finally, we discuss implications for reionization, early star formation, and late-time $y$-type spectral distortions, and show that probes which are inherently sensitive to the inhomogeneous state of the Universe could resolve signatures unique to the light dark photon...

==> anc/DarkPhoton_DM_Constraint_Summary_Inhomogeneous_Combined.dat <==
1.e-22	1.
1.1220184543019654e-22	1.
1.2589254117941713e-22	1.
1.4125375446227497e-22	1.
1.584893192461111e-22	1.
1.7782794100389228e-22	1.
1.9952623149688828e-22	1.
2.238721138568347e-22	1.
2.511886431509572e-22	0.9215409193831412
2.818382931264449e-22	0.8213242089288576
3.1622776601683793e-22	0.7320059717197996
3.54813389233576e-22	0.6524010090147743
3.9810717055349856e-22	0.5814530113238189
4.466835921509616e-22	0.5182205418230483
5.011872336272715e-22	0.46186454405996896
5.623413251903491e-22	0.4116372081841613
6.309573444801943e-22	0.3668720479648891
7.079457843841402e-22	0.32697505692375467
7.943282347242789e-22	0.2914168262296331
8.912509381337441e-22	0.25972551976511876
1.e-21	0.2314806131479364
1.1220184543019653e-21	0.2063073136278726
1.2589254117941713e-21	0.183871586814694
1.4125375446227497e-21	0.16387572424473756
1.5848931924611108e-21	0.1460543929704691
1.778279410038923e-21	0.13017111475348508
1.9952623149688827e-21	0.11601512814195884
2.2387211385683468e-21	0.10339859179422714
2.511886431509572e-21	0.09215409193831375
2.818382931264449e-21	0.08213242089288543
3.1622776601683792e-21	0.07320059717197966
3.54813389233576e-21	0.06524010090147717
3.981071705534986e-21	0.058145301132381644
4.466835921509616e-21	0.051822054182304615
5.011872336272714e-21	0.0461864544059967
5.6234132519034906e-21	0.04116372081841596
6.309573444801943e-21	0.03668720479648876
7.079457843841403e-21	0.03269750569237533
7.943282347242789e-21	0.02914168262296319
8.91250938133744e-21	0.02597255197651177
1.e-20	0.023148061314793546
1.1220184543019653e-20	0.020630731362787175
1.2589254117941713e-20	0.018387158681469326
1.4125375446227496e-20	0.01638757242447369
1.5848931924611108e-20	0.01460543929704685
1.7782794100389228e-20	0.013017111475348456
1.9952623149688828e-20	0.011601512814195837
2.238721138568347e-20	0.010339859179422673
2.511886431509572e-20	0.009215409193831337
2.818382931264449e-20	0.00821324208928851
3.162277660168379e-20	0.007320059717197936
3.5481338923357603e-20	0.00652401009014769
3.9810717055349855e-20	0.005814530113238141
4.4668359215096164e-20	0.00518220541823044
5.011872336272715e-20	0.004618645440599652
5.62341325190349e-20	0.00411637208184158
6.309573444801943e-20	0.003668720479648861
7.079457843841402e-20	0.00326975056923752
7.94328234724279e-20	0.002914168262296307
8.912509381337441e-20	0.0025972551976511664
1.e-19	0.002314806131479345
1.1220184543019653e-19	0.002063073136278709
1.2589254117941713e-19	0.001838715868146925
1.4125375446227498e-19	0.0016387572424473621
1.584893192461111e-19	0.0014605439297046775
1.7782794100389227e-19	0.001301711147534839
1.995262314968883e-19	0.0011601512814195779
2.238721138568347e-19	0.001033985917942264
2.5118864315095717e-19	0.0009215409193831309
2.818382931264449e-19	0.0008213242089288475
3.162277660168379e-19	0.0007320059717197907
3.5481338923357606e-19	0.0006524010090147663
3.9810717055349853e-19	0.0005814530113238117
4.466835921509617e-19	0.000518220541823042
5.011872336272715e-19	0.0004618645440599628
5.623413251903491e-19	0.0004116372081841558
6.309573444801943e-19	0.0003668720479648842
7.079457843841402e-19	0.000326975056923751
7.943282347242789e-19	0.0002914168262296298
8.91250938133744e-19	0.0002597255197651156
1.e-18	0.00023148061314793355
1.1220184543019652e-18	0.00020630731362787007
1.2589254117941713e-18	0.00018387158681469176
1.4125375446227497e-18	0.00016387572424473554
1.5848931924611109e-18	0.00014605439297046716
1.778279410038923e-18	0.00013017111475348338
1.995262314968883e-18	0.0001160151281419573
2.238721138568347e-18	0.00010339859179422598
2.5118864315095718e-18	0.00009215409193831262
2.818382931264449e-18	0.00008213242089288442
3.1622776601683795e-18	0.00007320059717197877
3.5481338923357606e-18	0.00006524010090147636
3.981071705534985e-18	0.00005814530113238093
4.4668359215096166e-18	0.00005182205418230398
5.011872336272715e-18	0.000046186454405996136
5.623413251903491e-18	0.00004116372081841545
6.309573444801943e-18	0.000036687204796488304
7.079457843841402e-18	0.000032697505692375
7.94328234724279e-18	0.000029141682622962893
8.912509381337441e-18	0.000025972551976511452
1.e-17	0.000023148061314793262
1.1220184543019653e-17	0.000020630731362786922
1.2589254117941713e-17	0.000018387158681469103
1.4125375446227496e-17	0.000016387572424473488
1.584893192461111e-17	0.000014605439297046671
1.7782794100389228e-17	0.00001301711147534827
1.9952623149688827e-17	0.00001160151281419567
2.238721138568347e-17	0.000010339859179422546
2.5118864315095718e-17	9.215409193831224e-6
2.8183829312644493e-17	8.213242089288409e-6
3.1622776601683796e-17	7.3200597171978465e-6
3.5481338923357606e-17	6.5240100901476096e-6
3.9810717055349855e-17	5.814530113238069e-6
4.466835921509616e-17	5.182205418230377e-6
5.0118723362727144e-17	4.618645440599595e-6
5.62341325190349e-17	4.116372081841529e-6
6.309573444801943e-17	3.6687204796488158e-6
7.079457843841402e-17	3.2697505692374866e-6
7.943282347242789e-17	2.914168262296271e-6
8.912509381337441e-17	2.5972551976511347e-6
1.e-16	2.3148061314793166e-6
1.1220184543019654e-16	2.0630731362786837e-6
1.2589254117941714e-16	1.8387158681469027e-6
1.4125375446227554e-16	1.6387572424473352e-6
1.5848931924611109e-16	1.4605439297046611e-6
1.7782794100389228e-16	1.3017111475348243e-6
1.995262314968883e-16	1.1601512814195624e-6
2.238721138568347e-16	1.0339859179422503e-6
2.511886431509582e-16	9.215409193831149e-7
2.818382931264449e-16	8.213242089288375e-7
3.1622776601683793e-16	7.320059717197816e-7
3.5481338923357605e-16	6.524010090147583e-7
3.981071705534986e-16	5.814530113238046e-7
4.466835921509635e-16	5.182205418230335e-7
5.011872336272715e-16	4.618645440599576e-7
5.623413251903491e-16	4.116372081841512e-7
6.309573444801943e-16	3.668720479648801e-7
7.079457843841402e-16	3.2697505692374665e-7
7.943282347242821e-16	2.914168262296248e-7
8.91250938133744e-16	2.5972551976511243e-7
1.e-15	2.314806131479307e-7
1.1220184543019653e-15	2.0630731362786753e-7
1.2589254117941714e-15	1.8387158681468952e-7
1.4125375446227554e-15	1.6387572424473287e-7
1.584893192461111e-15	1.460543929704655e-7
1.7782794100389227e-15	1.3017111475348191e-7
1.995262314968883e-15	1.16015128141956e-7
2.238721138568347e-15	1.0339859179422482e-7
2.511886431509582e-15	9.21540919383113e-8
2.818382931264449e-15	8.213242089288358e-8
3.1622776601683794e-15	7.320059717197801e-8
3.5481338923357604e-15	6.52401009014757e-8
3.981071705534985e-15	5.814530113238034e-8
4.466835921509635e-15	5.182205418230324e-8
5.0118723362727146e-15	4.618645440599567e-8
5.6234132519034904e-15	4.116372081841503e-8
6.309573444801943e-15	3.668720479648793e-8
7.079457843841402e-15	3.269750569237466e-8
7.943282347242822e-15	7.233130370663764e-9
8.91250938133744e-15	3.111469239043065e-10
1.e-14	1.3384579468905299e-11
1.1220184543019652e-14	7.942059219138399e-13
1.2589254117941662e-14	5.256358720025186e-13
1.4125375446227555e-14	3.478859352622876e-13
1.5848931924611173e-14	2.302442249465371e-13
1.7782794100389227e-14	1.5238443911583741e-13
1.9952623149688828e-14	1.0085385329443082e-13
2.2387211385683377e-14	8.246795488140842e-14
2.5118864315095823e-14	6.773445801262041e-14
2.818382931264461e-14	5.563320696943519e-14
3.1622776601683796e-14	4.9345167955040405e-14
3.54813389233576e-14	4.7943772513183053e-14
3.9810717055349693e-14	4.524761089343319e-14
4.466835921509635e-14	3.285616963967086e-14
5.011872336272735e-14	2.417586585601615e-14
5.6234132519034906e-14	1.80383818631164e-14
6.309573444801943e-14	1.365344492905582e-14
7.079457843841373e-14	1.0494071901403829e-14
7.943282347242822e-14	8.195810075265606e-15
8.912509381337478e-14	6.509568393431734e-15
1.e-13	5.263119116048368e-15
1.1220184543019653e-13	4.337388805554357e-15
1.2589254117941663e-13	3.649873351142176e-15
1.4125375446227554e-13	3.1442970891216692e-15
1.5848931924611175e-13	2.7830600128407014e-15
1.7782794100389227e-13	2.544714309121831e-15
1.9952623149688827e-13	2.4207016646012535e-15
2.2387211385683378e-13	2.417814855692115e-15
2.511886431509582e-13	2.564709637662321e-15
2.818382931264461e-13	2.9296349146300686e-15
3.162277660168379e-13	3.661556306814047e-15
3.5481338923357605e-13	5.106123304431909e-15
3.9810717055349854e-13	8.125936627660597e-15
4.4668359215096347e-13	1.5156404255046593e-14
5.011872336272735e-13	1.984955911963157e-14
5.62341325190349e-13	1.961374630666909e-14
6.309573444801942e-13	1.938073495052606e-14
7.079457843841402e-13	1.9150491769888172e-14
7.943282347242822e-13	1.8922983878823435e-14
8.912509381337477e-13	1.869817878208475e-14
1.e-12	1.8476044370468626e-14
1.1220184543019652e-12	1.8256548916229e-14
1.2589254117941713e-12	1.7593131030489482e-14
1.4125375446227555e-12	1.6534168261072722e-14
1.5848931924611175e-12	1.5538946399687983e-14
1.7782794100389228e-12	1.460362876437254e-14
1.9952623149688827e-12	1.3724609610075654e-14
2.238721138568347e-12	1.2898500228143417e-14
2.5118864315095823e-12	1.1685493517459673e-14
2.8183829312644605e-12	1.0205247209152612e-14
3.1622776601683794e-12	8.912509381337477e-15
3.5481338923357604e-12	7.78352761520452e-15
3.981071705534986e-12	6.797558301987423e-15
4.466835921509635e-12	6.026502755598508e-15
5.011872336272735e-12	5.3429090049316145e-15
5.6234132519034904e-12	4.736856149026087e-15
6.309573444801943e-12	4.199548627134695e-15
7.079457843841402e-12	3.664127592029296e-15
7.943282347242821e-12	3.146256441031157e-15
8.912509381337477e-12	2.791247321499935e-15
1.e-11	2.5584868743387867e-15
1.1220184543019653e-11	2.345136181858036e-15
1.2589254117941713e-11	2.1495766762067193e-15
1.4125375446227554e-11	2.095673054517692e-15
1.5848931924611175e-11	2.043121141033985e-15
1.7782794100389227e-11	1.99188703979435e-15
1.9952623149688828e-11	1.9419377048258374e-15
2.238721138568347e-11	1.8932409188292135e-15
2.5118864315095823e-11	1.8457652723987596e-15
2.8183829312644606e-11	1.799480143763246e-15
3.1622776601683794e-11	1.7543556790349233e-15
3.548133892335761e-11	1.7543556790349162e-15
3.9810717055349857e-11	1.7543556790349162e-15
4.4668359215096346e-11	1.7543556790349162e-15
5.011872336272735e-11	1.7543556790349162e-15
5.6234132519034906e-11	1.7543556790349162e-15
6.309573444801942e-11	1.7543556790349162e-15
7.079457843841402e-11	1.80456507960841e-15
7.943282347242822e-11	1.856211465814914e-15
8.912509381337477e-11	1.9093359639711162e-15
1.e-10	1.9639808774228406e-15
1.1220184543019652e-10	2.0201897202314244e-15
1.2589254117941713e-10	2.078007251824193e-15
1.4125375446227556e-10	2.311349105884462e-15
1.5848931924611173e-10	2.5708931884540433e-15
1.778279410038923e-10	2.8595817782836192e-15
1.9952623149688828e-10	3.3838551534281917e-15
2.238721138568347e-10	4.2600212424813974e-15
2.511886431509582e-10	5.363048996942767e-15
2.818382931264461e-10	7.031675547946421e-15
3.1622776601683795e-10	1.3073619173958376e-12
3.5481338923357605e-10	1.2674701942559092e-12
3.9810717055349854e-10	1.2290261456830155e-12
4.4668359215096347e-10	1.1941563906372343e-12
5.011872336272735e-10	1.1617656782241753e-12
5.623413251903491e-10	1.1328124869541742e-12
6.309573444801942e-10	1.1066780383462603e-12
7.079457843841402e-10	1.0856598204088428e-12
7.943282347242822e-10	1.0683625894797467e-12
8.912509381337477e-10	1.0596350385499156e-12
1.e-9	1.0672125514632624e-12
1.1220184543019653e-9	1.1018877942211115e-12
1.2589254117941712e-9	1.1524479603508024e-12
1.4125375446227555e-9	1.1988473101809109e-12
1.5848931924611173e-9	1.2446008570956646e-12
1.7782794100389228e-9	1.2978595869760112e-12
1.9952623149688828e-9	1.356266452524237e-12
2.238721138568347e-9	1.4191710495663248e-12
2.511886431509582e-9	1.4869426353523698e-12
2.818382931264461e-9	1.5605858040345237e-12
3.1622776601683795e-9	1.64025066526635e-12
3.5481338923357603e-9	1.7247494159926732e-12
3.9810717055349855e-9	1.8142390173861789e-12
4.466835921509635e-9	1.909095883544035e-12
5.011872336272735e-9	2.0095876895374654e-12
5.623413251903491e-9	2.1160655901309915e-12
6.309573444801943e-9	2.228916011366684e-12
7.0794578438414025e-9	2.3457738959568763e-12
7.943282347242822e-9	2.4486785941769304e-12
8.912509381337478e-9	2.5382918971311478e-12
1.e-8	2.6604398240961358e-12
1.1220184543019653e-8	2.804754926127069e-12
1.2589254117941714e-8	2.9597840123944113e-12
1.4125375446227554e-8	3.124674849850532e-12
1.5848931924611173e-8	3.299919235933347e-12
1.7782794100389228e-8	3.48621314748014e-12
1.995262314968883e-8	3.6845307660218845e-12
2.238721138568347e-8	3.89571539383417e-12
2.511886431509582e-8	4.120769302564889e-12
2.8183829312644607e-8	4.361118883359547e-12
3.162277660168379e-8	4.617966310660347e-12
3.5481338923357604e-8	4.892824294717606e-12
3.9810717055349855e-8	5.187970191649642e-12
4.4668359215096346e-8	5.5052318427538795e-12
5.011872336272735e-8	5.847093764641184e-12
5.6234132519034905e-8	6.2174326170050885e-12
6.309573444801943e-8	6.619243732265017e-12
7.079457843841402e-8	7.056941769675769e-12
7.943282347242822e-8	7.537265736059555e-12
8.912509381337478e-8	8.065528730369091e-12
1.e-7	8.649834021001238e-12
1.1220184543019653e-7	9.302042046626734e-12
1.2589254117941715e-7	1.0031747830580999e-11
1.4125375446227555e-7	1.085387909095397e-11
1.5848931924611173e-7	1.1788866962224034e-11
1.7782794100389227e-7	1.285385101081414e-11
1.995262314968883e-7	1.4075510421673755e-11
2.238721138568347e-7	1.529834616463816e-11
2.5118864315095823e-7	1.5575943554923013e-11
2.818382931264461e-7	1.5672501101184893e-11
3.162277660168379e-7	1.585034448970643e-11
3.5481338923357606e-7	1.6104971082251814e-11
3.9810717055349856e-7	1.6441925317335686e-11
4.466835921509635e-7	1.6862753831603993e-11
5.011872336272736e-7	1.7363370826789177e-11
5.62341325190349e-7	1.7948974840541653e-11
6.309573444801942e-7	1.8619364718464766e-11
7.079457843841402e-7	1.9371915601692684e-11
7.943282347242822e-7	2.0211652382284907e-11
8.912509381337477e-7	2.1138060074498912e-11
1.e-6	2.2150584492602534e-11
1.1220184543019652e-6	2.325448665362925e-11
1.2589254117941714e-6	2.4450127988583634e-11
1.4125375446227613e-6	2.573917008706671e-11
1.584893192461111e-6	2.7127569874435092e-11
1.778279410038923e-6	2.8617303762906786e-11
1.995262314968883e-6	3.021224770527871e-11
2.238721138568347e-6	3.191962275582333e-11
2.5118864315095924e-6	3.37435300944867e-11
2.818382931264449e-6	3.5690251394278526e-11
3.162277660168379e-6	3.776919293789226e-11
3.5481338923357606e-6	3.998719406038618e-11
3.981071705534985e-6	4.235366281356726e-11
4.466835921509653e-6	4.4881955232614435e-11
5.011872336272715e-6	4.758276233542891e-11
5.623413251903491e-6	5.047049698665744e-11
6.309573444801943e-6	5.3565856670560866e-11
7.079457843841402e-6	5.6885893404974636e-11
7.943282347242854e-6	6.045443870842917e-11
8.91250938133744e-6	6.430607814152063e-11
0.00001	6.847030010781615e-11
0.000011220184543019652	7.299011457005257e-11
0.000012589254117941714	7.792860185076168e-11
0.000014125375446227613	8.334135243234882e-11
0.000015848931924611107	8.931398233399572e-11
0.00001778279410038923	9.597132079293424e-11
0.00001995262314968883	1.0342944997532474e-10
0.00002238721138568347	1.1187611908275552e-10
0.000025118864315095924	1.2158080414913705e-10
0.00002818382931264449	1.3281528949021773e-10
0.000031622776601683795	1.4603656975942172e-10
0.0000354813389233576	1.6189319620505306e-10
0.00003981071705534986	1.8111319727799699e-10
0.00004466835921509653	2.0495983630211497e-10
0.00005011872336272715	2.3523904164154915e-10
0.00005623413251903491	2.7424258564265767e-10
0.00006309573444801943	3.260464352081214e-10
0.00007079457843841403	3.965930642785254e-10
0.00007943282347242855	4.941762904679548e-10
0.00008912509381337441	6.329389108157489e-10
0.0001	8.308359189266398e-10
0.00011220184543019653	1.107319008254725e-9
0.00012589254117941712	1.4743665025336086e-9
0.0001412537544622761	1.9213587944054596e-9
0.0001584893192461111	2.4288727039449684e-9
0.00017782794100389227	2.529202250400527e-9
0.00019952623149688828	2.6008482973817195e-9
0.0002238721138568347	2.674188167623424e-9
0.00025118864315095926	2.7492378553358345e-9
0.0002818382931264449	2.8259510220775445e-9
0.00031622776601683794	2.9044603722039767e-9
0.000354813389233576	2.984761550791536e-9
0.00039810717055349854	3.0669427364822655e-9
0.0004466835921509653	3.150959932962052e-9
0.0005011872336272714	3.236877366836845e-9
0.0005623413251903491	3.3248599318285497e-9
0.0006309573444801943	3.414774682798216e-9
0.0007079457843841402	3.506803205330257e-9
0.0007943282347242854	3.600833135211218e-9
0.0008912509381337441	3.6971368819338276e-9
0.001	3.795577217559389e-9
0.0011220184543019652	3.896194242718247e-9
0.0012589254117941714	3.999277868035826e-9
0.0014125375446227613	4.1594550435265694e-9
0.0015848931924611238	4.223999620287989e-9
0.0017782794100389228	4.322528993311965e-9
0.001995262314968883	4.435135942928137e-9
0.002238721138568347	4.550417706235609e-9
0.0025118864315095924	4.668226583668377e-9
0.002818382931264472	4.788611423733866e-9
0.0031622776601683794	4.912034064239173e-9
0.0035481338923357606	5.038107213766543e-9
0.0039810717055349856	4.354985876620557e-9
0.004466835921509653	5.298889373174719e-9
0.005011872336272756	5.4337113937048676e-9
0.005623413251903491	5.5715520537422136e-9
0.006309573444801942	5.7125258467212925e-9
0.007079457843841402	4.458342151022662e-9
0.007943282347242854	5.7403636941358e-9
0.008912509381337514	6.154810143735849e-9
0.01	6.308919209211456e-9
